Low Mass Thermal Dilepton Production at NLO in a Weakly Coupled Quark-Gluon Plasma

We present a computation, within weakly-coupled thermal QCD, of the production rate of low invariant mass ($M^2 \sim g^2 T^2$) dileptons, at next-to-leading order (NLO) in the coupling (which is $O(g^3 e^2 T^2)$). This involves extending the NLO calculation of the photon rate which we recently presented to the case of small nonzero photon invariant mass. Numerical results are discussed and tabulated forms and code are provided for inclusion in hydrodynamical models. We find that NLO corrections can increase the dilepton rate by up to 30-40% relative to leading order. We find that the electromagnetic response of the plasma for real photons and for small invariant mass but high energy dilepton pairs (e.g., $M^2 < (300\:\mathrm{MeV})^2$ but $p_T > 1 \: \mathrm{GeV}$) are close enough that dilepton pair measurements really can serve as Ersatz photon measurements. We also present a matching a la Ghisoiu and Laine between our results and results at larger invariant masses.

==> photoNLO.c <==
/* Photon and dilepton production.  Computes the contribution of
   inelastic ("1 to 2") processes to photon or dilepton production,
   expressed in proportion to the leading-log 2-to-2 rate (B in the
   notation of the paper). */

/* Core is splitting rate at NLO with off-shell modification.
   Write the splitting rate as
   dGamma(p,k)/dkdt = A ( 1 + g f(p,k) )
   Splitting-code outputs A and f in units of g^2 e^2.
   Here "p" is the single high-energy particle energy, "k" is the
   daughter energy.  The splitting-rate code is written allowing
   combinations other than photons, specifically:
    case 1: g->gg
    case 2: g->qq
    case 3: q->qg
    case 4: q->q gamma
    case 5: gamma -> qq
   It works by solving the (Migdal) integral equation for the
   differential splitting rate, in impact parameter space.  Starting from
   Arnold, Moore, Yaffe, the splitting rate (defined WITHOUT statistical
   factors, which are to be added by the user!)

   dGamma/dk dx = 1/(2 p^2 d_s)(d_s C_s g^4)/(8 PI) [FACTOR1] [FACTOR2]

   FACTOR1 = 1/(p^3 (p-k)^3 k^3) times | ( k^4 + p^4 + (p-k)^4 ) g->gg
                                       | k(p-k)(k^2 + (p-k)^2)   g/gamma->qq
				       | p(p-k)(p^2 + (p-k)^2)   q->qg/gamma

   The 2 d_s is a degeneracy; the 1/2 in the paper's expression is a
   symmetry factor handled by our always making k the gluon.
   FACTOR2 = solution of integral equation, which is (p^4 m_D^4)/(g^4 T)
   times solution to a dimensionless integral equation,

   \int d^2 h/(2 PI)^2 2 h * Re F, 

   2 h = i (dE/g^2 T) F + \int d^2 q/(2 PI)^2 ( 1/q^2 - 1/(q^2 + 1) ) X
           ( C_1 (F(h)-F(h+q)) + C_2 (F(h)-F(h+q k/p)) + C_3 (same,(p-k)/p))

   C_1,C_2,C_3 = C_(particle) - C_A/2
   dE/g^2 T = h^2 p T/(2 k (p-k)) + A
   A = -(m_p^2 / g^2 T^2) 1/2p + (m_k^2 / g^2 T^2) 1/2k + (same, (p-k))

   Turn it into the differential equation,

   0 = i ( A - B \nabla^2 ) f(b) + D K(b) f
   B = p T / (k (p-k) )
   D K(b) = (1/2 PI) ( C_1 K(b) + C_2 K(b k/p) + C_3 K(b (p-k)/p) )
   K(b) = K_0(b) + ln(b/2) + Gamma_E  [ K_0 the modified Bessel function ]

   The 1-D version, writing vector{f} = \vec{b} f, is (b!= 0)

   0 = i A f - i B [3/b] f' - i B f''  + D K(b) f
   
   or
   f'' = - [3/b] f' + (A/B) f - i (DK(b)/B) f
   
   In this form, we want 4/Pi times real part if Im part shows 1/b^2
   behavior, times 1/B to make up for rescaling of the equation.

   To improve convergence, we define ff(b) = b^2 f(b).  It obeys
   ff'' = +[1/b] ff' + (A/B) ff - i (DK(b)/B) ff
   and we want (2/Pi) Re(slope)/bB 
     when the value at zero is pure imaginary and 1.

   For off-shell production there is also a scalar longitudinal-component
   equation, which is related but without the factor h on the LHS;
   therefore the (3/b) f' becomes (1/b) f' and the boundary condition
   changes to wanting Im[const] when the 1/b behavior of f' is pure real.

   At NLO, we write f = f0 + f1
   K(b) -> K(b) + dK(b)
   A -> A + dA
   where dK, dA are the NLO corrections.  The ODE for f0 is the same
   as for f, while f1 obeys
   f1'' = -[3/b] f1' + (A/B) f1 - i ( D K(b) / B ) f1
          + (dA/B) f0 - i ( D dK(b) / B ) f0
   the last line is an inhomogeneous source.  Same ff modifications...
   At the end,
   f0 = r1 / b^2 + r2
   f1 = s1 / b^2 + s2
   Divide both solutions by r1:
   f0 = 1/b^2 + r2/r1
   f1 = (s1/r1) / b^2 + s2/r1
   Subtract (s1/r1)f0 from f1 so it has right small-b behavior
   f1 = 0 + (s2/r1) - (s1/r1)(r2/r1)
   LO solution:  -(4/Pi) Im (r2 / r1)
   NLO:          -(4/Pi) Im (s2/r1 - s1 r2/r1^2)
                =-(4/Pi) Im ( (s2 r1 - s1 r2)/r1^2 )
*/
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <gsl/gsl_sf_bessel.h>
/* Bessel functions are gsl_sf_bessel_K0 ( x ) etc. */
#define ABS(x) ((x)>0?(x):-(x))
#define MIN(x,y) ((x)>(y)?(y):(x))
#define MAX(x,y) ((x)>(y)?(x):(y))
/* Now some 8-order accurate integration routine definitions */
#define N_IMP   4
#define IMP_INV 0.25l
#define SH_ONE  .2222726231881051504l
#define SH_TWO  .1799620871697125296l
#define WT_ONE  .6957096902749077147l
#define WT_TWO 1.3042903097250922853l
#define SHIFT(i) ((i)+0.5+((((i)%4)<2)?((((i)%4)==0)?-SH_ONE:-SH_TWO):\
                           ((((i)%4)==2)?SH_TWO:SH_ONE)))
#define WEIGHT(i)  (((((i)%4)==0)||(((i)%4)==3))?WT_ONE:WT_TWO)
/* Some constants */
#define Gamma_E     0.57721566490153286061l
#define PI 3.14159265358979323846l
#define TAU (2.0L*PI)
#define OVERTWOPI   0.15915494309189533577l
#define SIXTH       0.16666666666666667l
#define NEARZERO 0.005
#define PauliBlock(x) ( (x)>0 ? 1/(1+exp(-(x))) : exp(x)/(exp(x)+1) )
#define BoseStim(x)   ( (x)>0 ? 1/(1-exp(-(x))) : exp(x)/(exp(x)-1) )
/* The following six options are for debugging purposes. */
/* #define NOISY */
/* #define DONT_REFINE */
/* #define SKIP_THERMALMASS */
/* #define SKIP_L */
/* #define SKIP_NLOMASS */
/* #define SKIP_NLOCOLL */

/* ------------------------------------------------------------- */
/* Spline interpolation tool, since parts of K_NLO are only
   known numerically                                             */


void prep_spline ( double *x , double *y , double *y2 , 
		   long n )
     /* Sets up tools for spline interpolation of x,y.  y2 will
	contain tabulated second derivatives. */
{
  double yprime_i , yprime_f , p , qn , sig , un , u[6000];
  long   i , k;

  yprime_i = 1.5 * ( y[1]-y[0] ) / ( x[1]-x[0] )
    - 0.5 * ( y[2]-y[1] ) / ( x[2]-x[1] ); 
  yprime_f = 1.5 * ( y[n-1]-y[n-2] ) / (x[n-1]-x[n-2])
    - 0.5 * ( y[n-2]-y[n-3] ) / ( x[n-2] - x[n-3] );
  /* Reasonable sounding guesses for edge first derivatives. */

  y2[0] = -0.5;
  u[0] = ( 3.0/(x[1]-x[0])) * ((y[1]-y[0])/(x[1]-x[0]) - yprime_i );
  for ( i = 1; i < n-1 ; i++ )
    {
      sig = ( x[i] - x[i-1] ) / ( x[i+1] - x[i-1] );
      p = sig * y2[i-1] + 2.0;
      y2[i] = ( sig - 1.0 ) / p;
      u[i] = ( y[i+1] - y[i] ) / ( x[i+1] - x[i] ) - 
	( y[i] - y[i-1] ) / ( x[i] - x[i-1] );
      u[i] = ( 6.0 * u[i] / ( x[i+1] - x[i-1] ) - sig * u[i-1] ) / p;
    }
  qn = 0.5;
  un = ( 3.0 / ( x[n-1] - x[n-2] ) ) * ( yprime_f - ( y[n-1] - y[n-2] ) / 
					 ( x[n-1] - x[n-2] ) );
  y2[n-1] = ( un - qn * u[n-2] ) / ( qn * y2[n-2] + 1.0 );
  for ( k = n-2 ; k >= 0 ; k-- )
    y2[k] = y2[k] * y2[k+1] + u[k];
}

double use_spline ( double x , double *xm , double *ym , double *ymp , 
		    long n_pts )
     /* Performs spline interpolation to point x, from
	the x's xm, y's ym, second deriv's ymp. */
{
  long   k_lo , k_hi , k;
  double h , b , a , result;

  k_lo = 0;
  k_hi = n_pts - 1;
  /* First, find location in lookup table--what interval is x in? */
  while ( k_hi - k_lo > 1 )
    {
      k = ( k_hi + k_lo ) >> 1; /* >>1 is / 2. */
      if ( xm[k] > x )
	k_hi = k;
      else
	k_lo = k;
    }
  /* Now find how far across interval it is. */
  h = xm[k_hi] - xm[k_lo];
  if ( h == 0 )
    {
      printf ( "Something grossly wrong.\n" );
      return ( 0 ); 
    }
  a = ( xm[k_hi] - x ) / h;
  b = 1 - a; /* a,b are fraction of way from each edge. */
  result = a * ym[k_lo] + b * ym[k_hi] 
    + ( ( a*a*a - a ) * ymp[k_lo] + ( b*b*b - b ) * ymp[k_hi] )
    * ( h * h ) * SIXTH;
  /* line 1 is linear interpolation.  Next 2 lines include
     the second derivative information. */
  return ( result );
}

#define DATLENGTH 236
double b_store[DATLENGTH] , nlo_store[DATLENGTH] , y2_store[DATLENGTH];
/* Global (sloppy!) storage space for the NLO collision kernel
   spline information to be stored. */

void prep_nlo ()
{
  FILE   *datfile;
  int    n;
  static int already_prepped = 0;

  if ( already_prepped )
    return;
  datfile = (FILE *) fopen ( "NLO.dat" , "r" );
  for ( n = 0 ; n < DATLENGTH ; n++ )
    {
      fscanf ( datfile , "%lf" , b_store + n );
      fscanf ( datfile , "%lf\n" , nlo_store + n );
    }
  prep_spline ( b_store , nlo_store , y2_store , DATLENGTH );
  fclose ( datfile );
  already_prepped = 1;
}

/* ------------------------------------------------------------- */
/* Now the collision kernel, Runge Kutta equipment, etc          */
/* ------------------------------------------------------------- */

double K ( double z )
{
  if ( z <= 0 )
    {
      printf ( "What the hell! z < 0.\n" );
      return ( 0 );
    }
  if ( ! ( z >= 0 || z <= 0 ) )
    {
      printf ( "What the hell! z = NAN.\n" );
      return ( 0 );
    }
  return ( ( z > 30 ? 0 : gsl_sf_bessel_K0(z) )
	   + log(z/2.0) + Gamma_E );
}

/* Leading-order collision kernel.  Bessel function minus its
   small-z leading behavior. factor 2 PI handled in coefficient! */

#ifdef SKIP_NLOCOLL
#define KNLO(z) (0)
#else
#define KNLO(z) ( ((z)>19.9) ?                                \
		  (7*(z)/(64.0*PI)+(-9*PI*PI-58+72*log(2)     \
				    -3*(log(z)+Gamma_E))/(288.0*PI*PI))	\
		  : use_spline ((z),b_store,nlo_store,y2_store,DATLENGTH))
#endif
/* Next-to-leading order contribution:  spline interpolate from
   stored data, or use asymptotic limiting behavior.  Note that
   the asymptotic behavior is linear + const+log, with corrections
   suppressed by exp(-z). */

/* ------------------------------------------------------------- */

/* Now, function to evaluate derivative, for solving differential
   equation by method of Runge-Kutta.  
   
   f[0] = Re f0
   f[1] = Im f0
   f[2] = Re f0'
   f[3] = Im f0'
   f[4] = Re f1
   f[5] = Im f1
   f[6] = Re f1'
   f[7] = Im f1'
   Therefore
   fpr[0] = fpr[2]
   fpr[1] = fpr[3]
   fpr[2] = -3/b f[2] + A f[0] + DK f[1]
   fpr[3] = -3/b f[3] + A f[1] - DK f[0] 
   fpr[4] = fpr[6]
   fpr[5] = fpr[7]
   fpr[6] = -3/b f[6] + A f[4] + DK f[5] + dA f[0] + DdK f[1]
   fpr[7] = -3/b f[7] + A f[5] - DK f[6] + dA f[1] - DdK f[0]
*/

#define get_fpr(f,fpr,A,DK,dA,DdK,b) {double b_coeff=-1.0L/(b);	\
    fpr[0]=f[2]; fpr[1]=f[3]; fpr[4]=f[6]; fpr[5]=f[7];		\
    fpr[2]=-b_coeff*f[2]+A*f[0]+DK*f[1];			\
    fpr[3]=-b_coeff*f[3]+A*f[1]-DK*f[0];			\
    fpr[6]=-b_coeff*f[6]+A*f[4]+DK*f[5]+dA*f[0]+DdK*f[1];	\
    fpr[7]=-b_coeff*f[7]+A*f[5]-DK*f[4]+dA*f[1]-DdK*f[0];}

#define fpr_L(f,fpr,A,DK,dA,DdK,b) {double b_coeff=1.0L/(b);	\
    fpr[0]=f[2]; fpr[1]=f[3]; fpr[4]=f[6]; fpr[5]=f[7];		\
    fpr[2]=-b_coeff*f[2]+A*f[0]+DK*f[1];			\
    fpr[3]=-b_coeff*f[3]+A*f[1]-DK*f[0];			\
    fpr[6]=-b_coeff*f[6]+A*f[4]+DK*f[5]+dA*f[0]+DdK*f[1];	\
    fpr[7]=-b_coeff*f[7]+A*f[5]-DK*f[4]+dA*f[1]-DdK*f[0];}


/* -----------------------------------------------------------  */

void RK_step ( double f[8] , double A , double D , double dA ,
	       double dD , double *b , double *k ,  double *dk ,
  	       double C[3] , double r[3] , int T_or_L )
     /* Performs a 4'th order Runge-Kutta step.  
  	Internally determines appropriate step length. 
  	Note that I am stepping from larger to smaller b.   */
     /* C are the Casimirs for the three terms in the collision piece, 
  	r are the rescalings of b for those three terms. 
	T_or_L is 1 if it's transverse, 0 if it's Longitudinal mode */
{ 
  double fpr1[8] , fpr2[8] , fpr3[8] , fpr4[8] , ftmp[8]; 
  double step , tmp; 
  int    i; 

  /* First, determine how large a step is permitted.  */
  step = 3.0l / *b; 
  step = 0.03l / sqrt ( step * step + sqrt ( A*A + D*D* *k * *k ) ); 
  /*  The quantity in the square root is an estimate of the square of scale 
      of variation of the function f.  (scale)/30 is good enough with 
      Runge-Kutta to give 10^{-8} errors.  Tighter doesn't help (checked)  */
  
  /* Recall that RK update is: 
     Get fpr1 = f'[b,f[b]] 
     fpr2 = f'[b+step/2,f[b]+step fpr1 /2] 
     fpr3 = f'[b+step/2,f[b]+step fpr2 /2] 
     fpr4 = f'[b+step,f[b]+step fpr3] 
     fprime = (1/6) [fpr1 + fpr4 + 2 fpr2 + 2 fpr3] 
     The f[b]+... is an estimate of the value at b+step/2 or b+step 
     using the fprime's just derived.   */

  if ( T_or_L != 0 ) 
    { /* Use transverse equation */
      get_fpr ( f , fpr1 , A , D* *k , dA , dD * *dk , *b ); 
    }
  else 
    { /* Use longitudinal equation */
      fpr_L ( f , fpr1 , A , D* *k , dA , dD * *dk , *b ); 
    }
  for ( i = 0 ; i < 8 ; i++ ) ftmp[i] = f[i] - 0.5 * fpr1[i] * step; 
  /* fpr1 = slope at b; ftmp = first midpt extrapolation.  */
  *b -= 0.5 * step; 
  *k = C[0] * K (*b * r[0] ) + C[1] * K (*b * r[1] ) 
    + C[2] * K (*b * r[2] ); 
  *dk = C[0] * KNLO (*b * r[0] ) + C[1] * KNLO (*b * r[1] ) 
    + C[2] * KNLO (*b * r[2] ); 
  if ( T_or_L != 0 )
    {
      get_fpr ( ftmp , fpr2 , A , D* *k , dA , dD * *dk , *b ); 
    }
  else
    {
      fpr_L ( ftmp , fpr2 , A , D* *k , dA , dD * *dk , *b ); 
    }
  for ( i = 0 ; i < 8 ; i++ ) ftmp[i] = f[i] - 0.5 * fpr2[i] * step; 
  /* fpr2 = first guess slope at b-step/2; ftmp=second mid extrap.  */
  if ( T_or_L != 0 )
    {
      get_fpr ( ftmp , fpr3 , A , D* *k , dA , dD * *dk , *b ); 
    }
  else
    {
      fpr_L ( ftmp , fpr3 , A , D* *k , dA , dD * *dk , *b ); 
    }
  /* fpr3 = second guess slope at b-step/2.  */
  *b -= 0.5 * step; 
  *k = C[0] * K (*b * r[0] ) + C[1] * K (*b * r[1] ) 
    + C[2] * K (*b * r[2] ); 
  *dk = C[0] * KNLO (*b * r[0] ) + C[1] * KNLO (*b * r[1] ) 
    + C[2] * KNLO (*b * r[2] ); 
  for ( i = 0 ; i < 8 ; i++ ) ftmp[i] = f[i] - fpr3[i] * step; 
  if ( T_or_L != 0 )
    {
      get_fpr ( ftmp , fpr4 , A , D* *k , dA , dD * *dk , *b ); 
    }
  else
    {
      fpr_L ( ftmp , fpr4 , A , D* *k , dA , dD * *dk , *b ); 
    }
  /* ftmp=endpt extrap and fpr4 is guess slope there.  */
  for ( i = 0 ; i < 8 ; i++ ) 
    f[i] -= step * ( fpr1[i] + 2*fpr2[i] + 2*fpr3[i] + fpr4[i] ) * SIXTH; 
} 

double find_f_atzero ( double A , double D , double dA , double dD ,
		       double C[3] , double r[3] , double *result_NLO ,
		       int T_or_L )
     /* solves the differential equation with exponentially shrinking 
  	large value boundary conditions to find the finite piece 
  	orthogonal to the divergent piece at the origin. 
  	Here C are the Casimirs and r the rescalings for the 3 terms 
  	in the collision piece.   */
{ 
  double f[8] , b , b_start , KD , b_min , result; 
  double proj[8] , k , dk , tmp , Klog , Kr , dDlin , dDquad;
  double jre , jprre , yre , yprre , jim , jprim , yim , yprim;
  double df1y_re , df1y_im , df1j_re , df1j_im;
  double df1ypr_re , df1ypr_im , df1jpr_re , df1jpr_im;
  double wron , den , qhat;
  double Asq , Acube , bsq , bcube , bfour , bfive , bsix;
  
  /* First task:  what b is big enough?  Based on rate of exponential  
     falloff in the tail--ignore 1/b term and b dependence of K.   */
  b = 2;  
  do 
    { 
      b_start = b; 
      KD = D*( C[0] * K (b * r[0] ) + C[1] * K (b * r[1] ) +  
	       C[2] * K (b * r[2] ) ); 
      b = 28 / sqrt ( A + sqrt ( A*A + KD * KD ) ); 
      /* denominator = real part of negative eigenvalue /sqrt(2)  */
      b_start /= b; /* Test of convergence */
    } 
  while ( b_start < 0.95 || b_start > 1.05 ); 
  f[0] = 1; 
  f[1] = 0; 
  f[2] = -sqrt ( 0.5 * ( sqrt ( A*A + KD*KD ) + A ) ); 
  f[3] =  sqrt ( 0.5 * ( sqrt ( A*A + KD*KD ) - A ) ); 
  f[4] = 0; f[5] = 0; f[6] = 0; f[7] = 0; /* Good enough */
  /* Approximate shrinking solution--assumed 
     1) you can neglect f'/b term 
     2) you can take K constant.  Both valid far enough out in tail.  */
  /* Now find how small b must go before I accurately see b~=0 behavior  */
  b_min = 0.005 / sqrt ( 1 + sqrt ( A*A+D*D ) ); 
  k = C[0] * K ( b * r[0] ) + C[1] * K ( b * r[1] ) 
    + C[2] * K ( b * r[2] ); 
  dk = C[0] * KNLO ( b * r[0] ) + C[1] * KNLO ( b * r[1] ) 
    + C[2] * KNLO ( b * r[2] ); 
  /* Now run differential equation from b to b_min  */
  while ( b > b_min ) 
    { 
      RK_step ( f , A , D , dA , dD , &b , &k , &dk , C , r , T_or_L ); 

      if ( f[0]*f[0] + f[1]*f[1] > 100 ) /* Apply harmless rescaling  */
  	{ 
	  f[0] *= 0.125; f[1] *= 0.125;
	  f[2] *= 0.125; f[3] *= 0.125;
	  f[4] *= 0.125; f[5] *= 0.125;
	  f[6] *= 0.125; f[7] *= 0.125;
	} 
    } 
  /* Find projection of solution onto divergent and finite Bessel 
     type (D=0) solutions.  Then find the finite part, orthogonal to the 
     divergent one.  proj[0] and [1] are the Re, Im parts of 
     constant, and proj[2] and [3] of b^2, solutions, 
     normalized to 1 and b^2; similarly for proj[4-7], f1.   */
  
  /* First, Taylor series expressions for the 
     finite and b^2 solutions and their derivatives, as well
     as the leading small-b "inhomogeneous" f1-terms which go to zero
     as b goes to zero, arising from the divergent,convergent f0 functions.
     Notation:  y = y_1 b -> 1 is the const function, while
     j = 2 j_1 b -> b^2 is the b^2 function, while
     df1y and dfyj are the inhomogeneous f1 functions which -> 0,
     arising from y and j respectively.  "re/im" are real,im parts
     taking the asymptotic behavior of y,j to be real. */
  /* Constants needed for K(b) and dK near b=0 */
  Klog = ( r[0] * r[0] * C[0]
	   + r[1] * r[1] * C[1] 
	   + r[2] * r[2] * C[2] );
  Kr =   ( r[0] * r[0] * C[0] * log ( r[0] )
	   + r[1] * r[1] * C[1] * log ( r[1] )
	   + r[2] * r[2] * C[2] * log ( r[2] ) );
  dDlin = dD * ( r[0] * C[0] + r[1] * C[1] + r[2] * C[2] );
  dDquad = dD * ( r[0] * r[0] * C[0] + r[1] * r[1] * C[1] 
		  + r[2] * r[2] * C[2] );
  /* These keep track of how x's and Casimirs scale the small-b
     limit of the K and dK functions. */
  /* Now the j, y, df functions and their derivatives. */
  Asq = A*A; Acube = Asq*A; bsq = b*b; bcube = bsq*b;
  bfour = bcube*b; bfive=bfour*b; bsix = bfive*b;
  qhat = 10 + 3 * PI * PI - 4 * log(2);
  if ( T_or_L != 0 )
    {
      jre = bsq + A*bfour/8.0 + Asq*bsix/192.0;
      jprre = 2*b + A * bcube/ 2.0 + Asq* bfive / 32.0;
      yre = ( 1.0 + A * bsq*( log(b) - 0.5 ) / 2.0
	      + Asq * bfour* ( log(b) - 1.25 ) / 16.0
	      + Acube*bsix * ( log(b) - 5/3.0 ) / 384.0 );
      yprre = ( + A * b * log(b)
		+ Asq * bcube * ( log(b) - 1 ) / 4.0
		+ Acube * bfive * ( 2 * log(b) - 3 ) / 128.0 );
      /* Those are solutions going to zero and constant, with their
	 b-derivatives, if K is turned off.  Next, the leading
	 nonzero-K piece -- remember a factor of 1/2Pi is absorbed
	 into the definition of D. Get these by:
	 ODE[jim] + K_lo jre = 0 . . .  */
      jim = D * bsix * 
	( Klog * ( log(b/2) + Gamma_E - 17/12.0 ) + Kr ) / 96.0;
      jprim = D * bfive *
	( Klog * ( log(b/2) + Gamma_E - 5/4.0 ) + Kr ) / 16.0;
      yim = bfour * D * 
	( Klog * ( log(b/2) + Gamma_E - 7/4.0 ) + Kr ) / 32.0;
      yprim = b*b*b*D*
	( Klog * ( log(b/2) + Gamma_E - 3/2.0 ) + Kr ) / 8.0;
      /* Now the INhomogeneous solutions, sourced by y and j, chosen
	 to vanish at zero.  Needed for extrapolation to 0 of f1. */
      /* The real parts are just dA times the A-derivatives of jre, yre.
	 The imaginary parts are like the imaginary parts above, but
	 using the NLO collision term. */
      df1y_re = bsq*dA*( 4 * log(b)-2 + A*bsq*( log(b) - 1.25 ) )/8.0;
      df1y_im = bsq*( dDlin * b / ( 96.0 * PI )
		      - dDquad*bsq*qhat / (1024*PI*PI)
		      -A*dDlin*bcube*(11/75.0 - 0.4*log(b))/(384*PI) );
      df1j_re = bfour*dA*( 1 + A * bsq/12.0 )/8.0;
      df1j_im = bfive*(dDlin/(480*PI)
		       - dDquad*b*qhat/(3072.0*PI*PI));
      
      df1ypr_re = b * dA * ( - A*bsq + (2+A*bsq)*log(b) )/2.0;
       df1ypr_im = ( 72*dDlin*PI - 2*A*bsq*dDlin*PI*(1-6*log(b))
		    -9*b*dDquad*qhat )*bsq/(2304*PI*PI);
      df1jpr_re = dA*bcube*( 8 + A * bsq ) / 16.0;
      df1jpr_im = bfour*(16*dDlin*PI-3*b*dDquad*qhat)/(1536*PI*PI);
      
      wron = 1/(b*2.0); /* Inverse Wronskian of the solutions */
    }
  else /* Different ODE:  opposite sign on the f' / b term. */
    {
      /* j is finite, y goes as a log at small values . . . */
      jre = 1 + A*bsq/4.0 + Asq*bfour/64.0 + Acube*bsix/2304.0;
      jprre = A*b/2.0 + Asq*bcube/16.0 + Acube*bfive/384.0;
      jim = bfour*D*(Kr+Klog * (-1.5+Gamma_E+log(b/2) ))/64.0;
      jprim = bcube*D*(Kr+Klog * (-1.25+Gamma_E+log(b/2) ))/16.0;
		  
      yre = log(b)*(1 + A*bsq/4.0 + Asq*bfour/64.0 + Acube*bsix/2304)
	-(A*bsq/4.0 + 3*Asq*bfour/128.0+11*Acube*bsix/13824);
      yprre = ( 1152 - 288*A*bsq-90*Asq*bfour-5*Acube*bsix
		+3*A*bsq*(192+24*A*bsq+Asq*bfour)*log(b))/(b*1152.0);
      yim = bfour * D * ( Kr * ( log(b)-0.5 )
			  +Klog * ( log(b)*(log(b/2)+Gamma_E-2)
				    +7/8.0 +(log(2)-Gamma_E)/2.0) )/64.0;
      yprim = bcube*D*( Kr*(log(b)-1/4.0)
			+Klog*( log(b)*(log(b/2)*Gamma_E-3/2.0)
				+(3-2*Gamma_E+log(4))/8.0))/16.0;
      df1j_re = bsq * dA * ( 192 + A * 24 * bsq + Asq * bfour )/768.0;
      df1jpr_re = dA * b *(8+A*bsq)*(8+A*bsq)/128.0;
      df1y_re = bsq * dA * ( 6*log(b)*(Asq*bfour+24*A*bsq+192)
			     -(11*Asq*bfour+216*A*bsq+1152) )/4608.0;
      df1ypr_re = b*dA*(3*(8+A*bsq)*(8+A*bsq)*log(b)
			-(5*Asq*bfour+60*A*bsq+96) )/384.0;
      df1j_im = bcube * ( 64*PI*dDlin - 9*b*dDquad*qhat )/(18432*PI*PI);
      df1jpr_im = bsq*(16*PI*dDlin - 3*b*dDquad*qhat)/(1536*PI*PI);
      df1y_im = bcube * dDlin *(log(b)-2/3.0)/(288*PI)
	-bfour * dDquad * qhat * ( log(b) - 1/2.0 )/(2048*PI*PI);
      df1ypr_im = bsq * dDlin * (log(b)-1/3.0)/(96*PI)
	-bcube*dDquad*qhat * (log(b)-1/4.0)/(512*PI*PI);
      wron = b/2.0;
    }
  /* Projections of f0 onto y-type solutions: */
  proj[0] =  wron*( jprre * f[0] - jre * f[2]  - jprim * f[1] + jim * f[3] );
  proj[1] =  wron*( jprre * f[1] - jre * f[3]  + jprim * f[0] - jim * f[2] );
  /* Now rotate f0 and f1 so that these will become 1,
     by multiplying by 1/(proj), eg, proj[0]- i proj[1]/(square) */
  den = proj[0] * proj[0] + proj[1] * proj[1];
  tmp = f[0];
  f[0] = ( proj[0] * f[0] + proj[1] * f[1] ) / den;
  f[1] = ( proj[0] * f[1] - proj[1] * tmp  ) / den;
  tmp = f[2];
  f[2] = ( proj[0] * f[2] + proj[1] * f[3] ) / den;
  f[3] = ( proj[0] * f[3] - proj[1] * tmp  ) / den;
  tmp = f[4];
  f[4] = ( proj[0] * f[4] + proj[1] * f[5] ) / den;
  f[5] = ( proj[0] * f[5] - proj[1] * tmp  ) / den;
  tmp = f[6];
  f[6] = ( proj[0] * f[6] + proj[1] * f[7] ) / den;
  f[7] = ( proj[0] * f[7] - proj[1] * tmp  ) / den;
  proj[0] = 1; proj[1] = 0;
  /* Now normalized so projection onto "y" is real and equals 1 */
  /* So let's find projection onto j-type function */
  proj[2] = -wron*( yprre * f[0] - yre * f[2]  - yprim * f[1] + yim * f[3] );
  proj[3] = -wron*( yprre * f[1] - yre * f[3]  + yprim * f[0] - yim * f[2] );
  result = proj[3];
  /* Now we know the projections, we can shift f1 (f[4]-f[7]) to
     remove the inhomogeneous solution and leave the homogeneous
     part, which can be projected by the same tools we just used. */
  f[4] -= ( + proj[0] * df1y_re - proj[1] * df1y_im
	    + proj[2] * df1j_re - proj[3] * df1j_im );
  f[5] -= ( + proj[1] * df1y_re + proj[0] * df1y_im
	    + proj[3] * df1j_re + proj[2] * df1j_im );
  f[6] -= ( + proj[0] * df1ypr_re - proj[1] * df1ypr_im
	    + proj[2] * df1jpr_re - proj[3] * df1jpr_im );
  f[7] -= ( + proj[1] * df1ypr_re + proj[0] * df1ypr_im
	    + proj[3] * df1jpr_re + proj[2] * df1jpr_im );
  /* Now that the solutions are y's and j's, we can project: */
  proj[4] =  wron*( jprre * f[4] - jre * f[6]  - jprim * f[5] + jim * f[7] );
  proj[5] =  wron*( jprre * f[5] - jre * f[7]  + jprim * f[4] - jim * f[6] );
  proj[6] = -wron*( yprre * f[4] - yre * f[6]  - yprim * f[5] + yim * f[7] );
  proj[7] = -wron*( yprre * f[5] - yre * f[7]  + yprim * f[4] - yim * f[6] );

  /* The j-like part of f1 is proj[6,7] so the im part is proj[7].
     But we must shift f1 by subtracting a multiple of f0 such
     that the y-like behavior is canceled. proj[4,5]=y-like
     so I have to subtract (proj[4,5]) times f0.
     This shifts the j-like behavior by -(proj[4,5] * proj[2,3]),
     and hence the imaginary part as shown below: */
  *result_NLO = proj[7] - ( proj[5] * proj[2] + proj[4] * proj[3] );
     
  return ( result ); 
} 

/* Always split p -> k (p-k)  with p > k.  Allow options:
   1: q -> q g  (k=gluon)
   2: g -> q q  (p=gluon)
   3: g -> g g  (all-glue)
   4: q -> q gamma (k=photon)
   5: gamma -> q q (p=photon)  */

double solve_int_eqn ( double p , double k ,  
  		       double df , double da , double cf , double ca , 
		       int option , int  nf ,
		       double *NLO_result , double virtuality )
/* Solves the integral equations to give the production  
   rate at p,k.  Contains all the annoying overall factors,
   except a factor of Nf in g->qq.  NO statistical functions. */
/* Virtuality is the virtuality of the bosonic constituent (photon
   and gluon only) meaning the extra contribution to delta-E 
   INPUT in units of g^2 T, USED INTERNALLY in units of md^2/T. */
{ 
  double pmk , A , B , D , dD , dA , C[3] , r[3];
  double md2_over_g2T2 , kappa;
  double result_T , NLO_T , result_L , NLO_L;

  if ( option == 3 ) virtuality = 0;
  /* Can't do virtual particles for all-glue.  Who's virtual?? */
  md2_over_g2T2 = ( ca + nf * cf * df / da ) / 3.0l;
  virtuality /= md2_over_g2T2;
  kappa = 0.25 * cf / md2_over_g2T2;
  pmk = p - k; /* Used often. */
  r[0] = 1;
  r[1] = ( ( k > 0 ) ? k / p : -k / p );
  r[2] = ( pmk > 0 ? pmk/p : -pmk/p );
#ifdef SKIP_THERMALMASS
  kappa = 0;
#endif
  switch ( option )
    {
    case ( 1 ): /* q -> q g */
      C[0] = ca/2.0; C[1] = cf - ca/2.0; C[2] = ca/2.0;
      A = kappa * ( 0.5 / pmk - 0.5 / p )
	+ 0.25 / k;
      A += virtuality;
      dA = ( - cf / ( TAU * sqrt ( md2_over_g2T2 ) ) )
	* ( 0.5 / pmk - 0.5 / p )
	+ ( -ca / ( TAU * sqrt ( md2_over_g2T2 ) ) ) * 0.5 / k;
      break;
    case ( 2 ): /* g -> q q */
      C[0] = cf - ca/2.0; C[1] = ca/2.0; C[2] = ca/2.0;
      A = kappa * ( 0.5 / pmk + 0.5 / k )
	- 0.25 / p;
      A -= virtuality;
      dA = ( - cf / ( TAU * sqrt ( md2_over_g2T2 ) ) )
	* ( 0.5 / pmk + 0.5 / k )
	- ( -ca / ( TAU * sqrt ( md2_over_g2T2 ) ) ) * 0.5 / p;
      break;
    case ( 3 ): /* g -> g g  ASSUME NO VIRTUALITY */
      C[0] = ca/2.; C[1] = ca/2.; C[2] = ca/2.;
      A = 0.25 * ( 1/k + 1/pmk - 1/p );
      dA = ( - ca / ( TAU * sqrt ( md2_over_g2T2 ) ) ) * 0.5 *
	( 1/k + 1/pmk - 1/p );
      break;
    case ( 4 ): /* q -> q photon */
      C[0] = 0; C[1] = cf; C[2] = 0;
      A = kappa * ( 0.5 / pmk - 0.5 / p );
      A += virtuality;
      dA = ( - cf / ( TAU * sqrt ( md2_over_g2T2 ) ) )
	* ( 0.5 / pmk - 0.5 / p );
      break;
    case ( 5 ): default: /* photon -> q q */
      C[0] = cf; C[1] = 0; C[2] = 0;
      A = kappa * ( 0.5 / pmk + 0.5 / k );
      A -= virtuality;
      dA = ( - cf / ( TAU * sqrt ( md2_over_g2T2 ) ) )
	* ( 0.5 / pmk + 0.5 / k );
      break;
    }
  A *= md2_over_g2T2;
  dA *= md2_over_g2T2;
  B = md2_over_g2T2 * p / ( 2 * k * pmk );
  D = OVERTWOPI;
  dD = ca / sqrt ( md2_over_g2T2 );
  
  /* Respectively, const and p^2 coefficients of delta E, and
     coefficient of collision term. */

  A /= B;  /* Scale out B so ODE will have unit gradient terms */
  dA /= B;
  D /= B;
  dD /= B;
#ifdef SKIP_NLOMASS
  dA = 0;
#endif

  /* Solving everything inside the p_parallel integration. */
  result_T = 4 * find_f_atzero ( A , D , dA , dD , C , 
				 r , &NLO_T , 1 ) / ( PI * B );
  NLO_T *= 4 / ( PI * B * result_T );
  /* Keep track of NLO piece as ratio to LO piece. */
  if ( ( option != 3 ) && ( virtuality != 0 ) )
    {
      result_L = 4 * find_f_atzero ( A , D , dA , dD , C , r , &NLO_L 
				     , 0 ) * virtuality / ( PI * B );
      NLO_L *= 4 * virtuality / ( PI * B * result_L );
    }
  else
    {
      NLO_L = 0; result_L = 0; /* Forget about them */
    }
  result_T *= p*p / (16 * PI ) * md2_over_g2T2 * md2_over_g2T2;
  result_L *= md2_over_g2T2 * md2_over_g2T2 / ( 16 * PI );
  /* Now add the DGLAP splitting function. */
  switch ( option )
    {
    case ( 1 ):
      result_T *= cf * ( p*p + pmk*pmk ) / ( p*p*pmk*pmk*k*k*k );
      result_L *= -2 * cf / ( k * k );  /* Is this right??? Why?? */
      break;
    case ( 2 ):
      result_T *= cf * ( k*k + pmk*pmk ) / ( p*p*p*pmk*pmk*k*k );
      result_L *= -2 * cf / ( p * p ); /* And why the sign?? */
      break;
    case ( 3 ):
      result_T *= ca * ( p*p*p*p + k*k*k*k + pmk*pmk*pmk*pmk )
		/ ( p*p*p*k*k*k*pmk*pmk*pmk );
      break;
    case ( 4 ):
      result_T *=  ( p*p + pmk*pmk ) / ( p*p*pmk*pmk*k*k*k );
      result_L *= -2 / ( k * k );
      break;
    case ( 5 ): default:
      result_T *= ( k*k + pmk*pmk ) / ( p*p*p*pmk*pmk*k*k );
      result_L *= - 2 / ( p * p );
      break;
    }
#ifdef SKIP_L
  result_L = 0; NLO_L = 0;
#endif
#ifdef NOISY2
  printf ( "p %e k %e trans %e longit %e\n" , p , k , result_T , 
	   result_L );
#endif
  *NLO_result = ( ( result_T * NLO_T + result_L * NLO_L )
		  / ( result_T + result_L ) );
  return ( result_L + result_T );
  /* Rate per unit k, except for g^4 T factor (and Nf for g->qqbar)! */
}

double integrate_block ( double k , double p , double spacing , 
			 double df , double da , double cf , 
			 double ca , int nf , int flag ,
			 double *nlo , double virtuality )
/* Compute the integral of the photon rate from quark momentum 
   p to p + spacing. k is always the photon momentum. */
{
  double p1 , p2 , p3 , p4 , r1 , r2 , r3 , r4 , quad_est , quad2;
  double result , res_nlo , nlo1 , nlo2 , nlo3 , nlo4;
  
  p1 = p + 0.25 * spacing * SHIFT(0);
  p2 = p + 0.25 * spacing * SHIFT(1);
  p3 = p + 0.25 * spacing * SHIFT(2);
  p4 = p + 0.25 * spacing * SHIFT(3);
  if ( flag == 5 )
    { /* Photon is k.  Increment p. */
      r1 = solve_int_eqn ( k , p1 , df , da , cf , ca , flag , 
			   nf , &nlo1 , virtuality );
      r2 = solve_int_eqn ( k , p2 , df , da , cf , ca , flag , 
			   nf , &nlo2 , virtuality );
      r3 = solve_int_eqn ( k , p3 , df , da , cf , ca , flag , 
			   nf , &nlo3 , virtuality );
      r4 = solve_int_eqn ( k , p4 , df , da , cf , ca , flag , 
			   nf , &nlo4 , virtuality );
    }
  else
    {
      r1 = solve_int_eqn ( p1 , k , df , da , cf , ca , flag , 
			   nf , &nlo1 , virtuality );
      r2 = solve_int_eqn ( p2 , k , df , da , cf , ca , flag , 
			   nf , &nlo2 , virtuality );
      r3 = solve_int_eqn ( p3 , k , df , da , cf , ca , flag , 
			   nf , &nlo3 , virtuality );
      r4 = solve_int_eqn ( p4 , k , df , da , cf , ca , flag , 
			   nf , &nlo4 , virtuality );
      r1 *= p1 * p1 / ( k * k );
      r2 *= p2 * p2 / ( k * k );
      r3 *= p3 * p3 / ( k * k );
      r4 *= p4 * p4 / ( k * k );
    }
  r1 *= PauliBlock ( -p1 ) * PauliBlock ( p1 - k );
  r2 *= PauliBlock ( -p2 ) * PauliBlock ( p2 - k );
  r3 *= PauliBlock ( -p3 ) * PauliBlock ( p3 - k );
  r4 *= PauliBlock ( -p4 ) * PauliBlock ( p4 - k );
  nlo1 *= r1; /* Convert from multiplier to absolute size. */
  nlo2 *= r2;
  nlo3 *= r3;
  nlo4 *= r4;
#ifdef NOISY
  printf ( "p %e lo %e nlo %e\n" , p1 , r1 , nlo1 );
  printf ( "p %e lo %e nlo %e\n" , p2 , r2 , nlo2 );
  printf ( "p %e lo %e nlo %e\n" , p3 , r3 , nlo3 );
  printf ( "p %e lo %e nlo %e\n" , p4 , r4 , nlo4 );
#endif
  quad_est = ( r2 + r3 - r1 - r4 ) / ( ABS(r1)+ABS(r2)+ABS(r3)+ABS(r4) );
  quad2 = ( nlo2+nlo3-nlo1-nlo4 ) 
    / (ABS(nlo1) + ABS(nlo2) + ABS(nlo3) + ABS(nlo4) );
#ifdef DONT_REFINE
  quad_est = 0; /* Do not mesh refine. */
  quad2 = 0;
#endif
  if ( ( ABS(quad_est) > NEARZERO ) || ( ABS(quad2) > NEARZERO ) )
    { /* Then subdivide interval and use function iteratively */
      r1 = integrate_block ( k , p , 0.5*spacing , df , da , cf , ca , 
			     nf , flag , &nlo1 , virtuality );
      r2 = integrate_block ( k , p+0.5*spacing , 0.5*spacing , df , da ,
			     cf , ca , nf , flag , &nlo2 , virtuality );
      result = r1 + r2;
      res_nlo = nlo1 + nlo2;
    }
  else
    {
      result = 0.25 * spacing * ( WEIGHT ( 0 ) * r1
				  + WEIGHT ( 1 ) * r2
				  + WEIGHT ( 2 ) * r3
				  + WEIGHT ( 3 ) * r4 );
      res_nlo= 0.25 * spacing * ( WEIGHT ( 0 ) * nlo1
				  + WEIGHT ( 1 ) * nlo2
				  + WEIGHT ( 2 ) * nlo3
				  + WEIGHT ( 3 ) * nlo4 );
    }
  *nlo = res_nlo;
  return ( result );
}

double Borncorr ( double cf , double kminus , double k )
{
  double sofar , msq , expk , weight , p , kmp , arg;
  int    i;

  expk = exp ( k );
  msq = cf / 4.0;
  sofar = 0;
  for ( i = 0 ; i < 200 ; i++ )
    {
      p = SHIFT ( i ) * 0.5 * k / 200.0;
      kmp = k - p;
      weight = WEIGHT ( i ) * 0.5 * k / 200.0;
      arg = -1/(2.0 * p ) 
	+ ( p * p + kmp * kmp ) / ( k * p * kmp )
	* ( expk + 1 ) / ( ( exp(kmp) + 1 ) * ( exp(p) + 1 ) );
      sofar -= arg * weight;
    }
  sofar += 0.5 * ( -1 + log ( msq / ( kminus * k ) ) );
  return ( sofar );
}

void get_B_at_NLO ( double k , double df , double da , double cf , 
		    double ca , int nf , double virtuality , 
		    double *Bborn , double *Bborncorr , 
		    double *Blo , double *Bnlo )
/* Determines the leading-order and next-to-leading order values
   of "B" at a given k, for given group-theoretical factors. */
{

  double p , result , nlo , sofar , sofarnlo , spacing , bornterm;
  int    nsteps , i;

  prep_nlo ();
  
  sofar = 0; sofarnlo = 0;
  nsteps = (int) ( 1 + k / 0.30 );
  spacing = 0.5 * k / ( (double) nsteps );
  for ( i = 0 ; i < nsteps ; i++ )
    {
      /* Production of photon, momentum k, from quark of
	 momentum p and antiquark of momentum (k-p), computed as
	 the splitting rate of such a photon in units of g^2 e^2 T. */
      p = 0.5 * k + i * spacing;
      result = integrate_block ( k , p , spacing , df , da , cf ,
				 ca , nf , 5 , &nlo , virtuality );
      sofar += result;
      sofarnlo += nlo;
    }
  nsteps = (int) ( 16.0 / 0.15 );
  spacing = 0.15;
  for ( i = 0 ; i < nsteps ; i++ )
    {
      /* Production of photon of momentum k, from quark of
	 momentum p splitting into photon-k and quark-(p-k). */
      p = k + i * spacing;
      result = integrate_block ( k , p , spacing , df , da , cf , 
				 ca , nf , 4 , &nlo , virtuality );
      sofar += result;
      sofarnlo += nlo;
    }
  sofar *= 4 * df;
  /* Sum spins and colors of producing quark, and quark/antiquark. */
  sofar *= 8 * k * PI / ( ca * cf * PauliBlock (-k) );
  sofarnlo *= 4 * df;
  sofarnlo *= 8 * k * PI / ( ca * cf * PauliBlock (-k) );
  /* Convert production rate in g^2 e^2 T units into B units by
     dividing by the leading-log 2-to-2 rate. */

  if ( virtuality > 0 )
    {
      bornterm = virtuality * ( k - 2 * log ( 2 / ( 1 + exp(-k) ) ) );
    }
  else
    {
      bornterm = -virtuality * 2 * log ( 2 / ( 1 + exp(-k) ) );
    }
  bornterm *= -4 * BoseStim(-k) / (cf*PauliBlock(-k));

  *Bborn = bornterm;
  *Bborncorr = Borncorr ( cf , virtuality , k );
  *Blo = sofar;
  *Bnlo = sofarnlo;
}


==> photoNLO.h <==
#include <stdio.h>
#include <stdlib.h>
void get_B_at_NLO ( double k , double df , double da , double cf , 
		    double ca , int nf , double virtuality , 
		    double *Bborn , double *Bborncorr , 
		    double *Blo , double *Bnlo );
/* k:  photon energy in units of T
   df: fermion representation dimension (3 in QCD)
   da: gluon representation dimension (8 in QCD)
   cf: fermion rep. Casimir (4/3 in QCD)
   ca: gluon rep. Casimir (3 in QCD)
   nf: number of light quark species  (3 for uds)
   virtuality:  (k^0-k) in units of g^2 T.
   Bborn:  returns the Born-term rate, as a coefficient in front of B
   Blo:    returns leading-order rate, MINUS the Born term
   Bnlo:   g Bnlo = next-to-leading correction to production rate, as
           coefficient in front of B.
*/


==> sample_driver.c <==
#include "photoNLO.h"

/* This is a SAMPLE main to show how to use the photoNLO tools
   to compute dilepton rates. */

int main ()
{
  /* Make sure it works. */
  double k , df , da , cf , ca , result , nlo , virtuality;
  double bornterm , borncorr;
  int    nc , nf;

  printf ( "This program is a sample for how to call the functions\n" );
  printf ( "which compute NLO photon production rates.\n" );
  printf ( "It computes the 'coefficient on B' from collinear\n" );
  printf ( "processes C_coll, for an input energy and virtuality.\n" );
  printf ( "It also presents and subtracts the leading and subleading\n" );
  printf ( "large-virtuality behavior.\n" );
  printf ( "Enter number of colors nc. (integer, 1 means U(1) theory)\n" );
  scanf ( "%d" , &nc );
  if ( nc == 1 )
    { /* QED.  Set ca=0, treat others as 1. */
      printf ( "Interpreting that as QED.\n" );
      da = 1;
      df = 1;
      cf = 1;
      ca = 0;
    }
  else
    { /* Assume SU(N) fundamental matter */
      ca = nc;
      da = nc * nc - 1;
      df = nc;
      cf = da / ( 2 * ca );
    }
  printf ( "Enter number of quark flavors (integer, can be 0)\n" );
  scanf ( "%d" , &nf );
  printf ( "Enter the photon momentum k or k-plus in units of T.\n" );
  scanf  ("%lf" , &k );
  printf ( "Enter the virtuality k-minus, in units of g^2 T.\n" );
  scanf ( "%lf" , &virtuality );
  get_B_at_NLO ( k , df , da , cf , ca , nf , virtuality , 
		 &bornterm , &borncorr , &result , &nlo );
  printf ( "C_coll is %f + g %f\n" , result , nlo );
  printf ( "Born term is %f and the Born correction is %f\n" ,
	   bornterm , borncorr );
  result -= bornterm;
  printf ( "Born subtracted LO result is %f\n" , result );
  result -= borncorr;
  printf ( "Born-correction subtracted LO: %f\n" , result );
}

